Learning Interpretable Temporal Properties from Positive Examples Only

We consider the problem of explaining the temporal behavior of black-box systems using human-interpretable models. To this end, based on recent research trends, we rely on the fundamental yet interpretable models of deterministic finite automata (DFAs) and linear temporal logic (LTL) formulas. In contrast to most existing works for learning DFAs and LTL formulas, we rely on only positive examples. Our motivation is that negative examples are generally difficult to observe, in particular, from black-box systems. To learn meaningful models from positive examples only, we design algorithms that rely on conciseness and language minimality of models as regularizers. To this end, our algorithms adopt two approaches: a symbolic and a counterexample-guided one. While the symbolic approach exploits an efficient encoding of language minimality as a constraint satisfaction problem, the counterexample-guided one relies on generating suitable negative examples to prune the search. Both the approaches provide us with effective algorithms with theoretical guarantees on the learned models. To assess the effectiveness of our algorithms, we evaluate all of them on synthetic data.

==> resources/plot_traces.py <==
#!/usr/bin/env python3
import os, glob
import copy
import json

import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
# import matplotlib

import itertools

# if '_VSCode_defaultMatplotlib_Params' in locals():
#     plt.rcParams.update(_VSCode_defaultMatplotlib_Params)

matplotlib.rcParams.update({ # http://phyletica.org/matplotlib-fonts/
    'pdf.fonttype': 42,
    'ps.fonttype': 42,
})
matplotlib.rcParams.update({
    'text.usetex': True,
    'text.latex.preamble': [r'\usepackage{amsmath}', r'\usepackage{amssymb}'],
    # 'text.latex.preamble': r'\usepackage{amsmath}\usepackage{amssymb}',
})
matplotlib.rcParams["font.family"] = "Times New Roman"




def figure_plot(
    ticks, methods, traces, *,
    file_format="stats/dummy_{trace}_{METH}.json",
    show=False,
    outputfile=None,
):
    ticks = list(ticks)
    methods = copy.deepcopy(methods)
    # load the data from the json files
    for method in methods:
        meth_data = method['data'] = []  # access with: method['data'][trace['id']][n]
        # for path in sorted(glob.glob(f"stats/uav/*{method['METH']}.json")):
        # for path in [f"stats/uav/cluster_labels_{trace['id']}_{method['METH']}.json" for trace in traces]:
        # for path in sorted(glob.glob(file_format.format(method=method))):
        for path in [file_format.format(trace=trace, method=method) for trace in traces]:
            with open(path, 'r') as f: json_stats = json.load(f)
            data = []; meth_data.append(data)
            timeout = json_stats["method"]["timeout"]
            for i,n in enumerate(ticks):
                if str(n) in json_stats["iterations"]:
                    data.append(min(json_stats["iterations"][str(n)]["elapsed"]["total"],timeout))
                else:
                    data.append(timeout)


    fig, axes = plt.subplots(1, len(traces), sharex='all', sharey='all')

    for i, ax, trace in zip(itertools.count(), axes, traces):
        ax.set_title(trace['label'], fontsize=40, fontweight="bold", pad=15)
        ax.set_xlabel(r'bound $n$', fontsize=40, fontweight="bold")
        ax.tick_params(axis='both', labelsize=40)
        ax.grid(which="major", alpha=0.7)
        ax.grid(which="minor", alpha=0.2)
        ax.set_xlim(min(ticks), max(ticks))
        ax.xaxis.set_major_locator(ticker.MultipleLocator(base=2))
        ax.xaxis.set_minor_locator(ticker.MultipleLocator(base=1))

        for method in methods:
            ax.plot(ticks, method['data'][i], **method['style'], label=method['label'])
            method['label'] = None  # label only the first one

    axes[0].set_ylabel('inference time (s)', fontsize=40, fontweight="bold")
    axes[0].set_yscale('log')
    axes[0].set_ylim(0.1,timeout)
    yticks = 10**np.arange(-1, np.log10(timeout),dtype=float)
    axes[0].set_yticks([*yticks, timeout])
    axes[0].set_yticklabels([*(f'$10^{np.log10(t):.0f}$' for t in yticks), r'$\textit{TO}$'])
    # axes[0].set_yticks([0.1,1,10,100,1000, 3600])
    # axes[0].set_yticklabels([r'$10^{-1}$',r'$10^{0}$',r'$10^{1}$',r'$10^{2}$', r'$10^{3}$',r'$\textit{TO}$'])
    axes[0].set_ylim(0.1,timeout)
    # ax.set_yticks(list(ax.get_yticks()) + [timeout])


    plt.subplots_adjust(
        left=0.1,
        bottom=0.1,
        right=0.9,
        top=0.9,
        wspace=0.2,
        hspace=0.5,
    )
    fig.set_size_inches(22, 8)
    fig.legend(
        loc="lower right", # Position of legend
        borderaxespad=1.,  # Small spacing around legend box
        bbox_to_anchor=(0.96,0.1),
        fontsize=40,
    )

    if outputfile is not None:
        # outputfile = outputfile.format(
        #     arg="arg", # put some parameters that can appear in filename here
        # )
        fig.savefig(outputfile,
            dpi=1000, #This is simple recomendation for publication plots
            bbox_inches='tight', # Plot will be occupy a maximum of available space
            metadata={'CreationDate':None}, # so that the file does not change in git when regenerated from the same data
        )
    if show: plt.show()
    else:    plt.close()


if __name__ == "__main__":

    style=dict(linestyle='solid', markersize=20)
    # figure_plot(
    #     ticks = range(1,10+1),
    #     methods=[
    #         dict(METH="CE",       label=r"$\texttt{CEG\textsubscript{LTL}}$",   style=dict(style, color='g', marker='o'), ),
    #         dict(METH="HYBRID",   label=r"$\texttt{S-SYM\textsubscript{LTL}}$", style=dict(style, color='r', marker='D'), ),
    #         # dict(METH="SYMBOLIC", label=r"$\texttt{SYM\textsubscript{LTL}}$",   style=dict(style, color='b', marker='>'), ),
    #     ],
    #     traces=[
    #         dict(id=id, label=f"Cluster {id+1}",)
    #         for id in range(3)
    #     ],
    #     file_format="stats/uav/cluster_labels_{trace[id]}_{method[METH]}.json",
    #     outputfile="plots/UAV.pdf",
    # )


    """LTL algorithms"""
    methods=[
        dict(METH="CE",       label=r"$\texttt{CEG\textsubscript{LTL}}$",   style=dict(style, color='g', marker='o'), ),
        dict(METH="HYBRID",   label=r"$\texttt{S-SYM\textsubscript{LTL}}$", style=dict(style, color='r', marker='D'), ),
        dict(METH="SYMBOLIC", label=r"$\texttt{SYM\textsubscript{LTL}}$",   style=dict(style, color='b', marker='>'), ),
    ]

    """UAV case study"""
    ticks = range(1,10+1)
    traces=[
        dict(id=id, label=f"Cluster {id+1}",)
        for id in range(3)
    ]

    figure_plot(ticks=ticks, methods=methods[:2], traces=traces,
        file_format="stats/uav/cluster_labels_{trace[id]}_{method[METH]}.json",
        outputfile="plots/UAV.pdf",
    )

    """LTL patterns case study"""
    ticks = range(1,10+1)
    traces=[
        dict(id=17, label=f"$\psi_1$",),
        dict(id= 3, label=f"$\psi_2$",),
        dict(id= 7, label=f"$\psi_3$",),
    ]

    figure_plot(ticks=ticks, methods=methods[:], traces=traces,
        file_format="stats/ltlf/f:{trace[id]:02}-nw:10000-ml:10-0_{method[METH]}.json",
        outputfile="plots/LTLf.pdf",
    )

    figure_plot(ticks=ticks, methods=methods[:2], traces=traces,
        file_format="stats/ltlf/f:{trace[id]:02}-nw:10000-ml:10-0_{method[METH]}.json",
        outputfile="plots/LTLf2.pdf",
    )

